Decays of the neutral Higgs bosons into SM fermions and gauge bosons in the $\mathcal{CP}$-violating NMSSM

The Next-to-Minimal Supersymmetric Standard Model (NMSSM) offers a rich framework embedding physics beyond the Standard Model as well as consistent interpretations of the results about the Higgs signal detected at the LHC. We investigate the decays of neutral Higgs states into Standard Model (SM) fermions and gauge bosons. We perform full one-loop calculations of the decay widths and include leading higher-order QCD corrections. We first discuss the technical aspects of our approach, before confronting our predictions to those of existing public tools, performing a numerical analysis and discussing the remaining theoretical uncertainties. In particular, we find that the decay widths of doublet-dominated heavy Higgs bosons into electroweak gauge bosons are dominated by the radiative corrections, so that the tree-level approximations that are often employed in phenomenological analyses fail. Finally, we focus on the phenomenological properties of a mostly singlet-like state with a mass below the one at $125\,$GeV, a scenario that appears commonly within the NMSSM. In fact, the possible existence of a singlet-dominated state in the mass range around or just below $100\,$GeV would have interesting phenomenological implications. Such a scenario could provide an interpretation for both the $2.3\sigma$ local excess observed at LEP in the $e^+e^-\to Z(H\to b\bar{b})$ searches at $\sim 98\,$GeV and for the local excess in the diphoton searches recently reported by CMS in this mass range, while at the same time it would reduce the "Little Hierarchy" problem.

==> plots/coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    212605,       5107]
NotebookOptionsPosition[    209732,       5005]
NotebookOutlinePosition[    210069,       5020]
CellTagsIndexPosition[    210026,       5017]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", "\"\<~/Paper/Higgs-NMSSM/htoSMdecay\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.707130195020878*^9, 3.707130208720051*^9}}],

Cell[BoxData["\<\"/home/passehr/Paper/Higgs-NMSSM/htoSMdecay\"\>"], "Output",
 CellChangeTimes->{3.7071302095995398`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"getCoordinates", ",", "HoldAll"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"image_", ",", "pts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"ClearAll", "@", "pts"}], ";", "\[IndentingNewLine]", 
      RowBox[{"pts", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ClickPane", "[", 
       RowBox[{
        RowBox[{"Column", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dynamic", "[", 
            RowBox[{"MousePosition", "[", 
             RowBox[{"\"\<Graphics\>\"", ",", "\"\<Out of range\>\""}], "]"}],
             "]"}], ",", "image"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"pts", ",", "#"}], "]"}], "&"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.707132001186759*^9, 3.7071320011887302`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<plots/hep-ph-9504378-Fig18.png\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.707130174639812*^9, 3.707130217207019*^9}, {
  3.707134816521715*^9, 3.707134826038018*^9}, {3.7071419921531277`*^9, 
  3.7071419977007103`*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnW2u8zwRhieIH2yDpcASYAUgwV+kFyQE+2C/vKeNvxI7Gcdjz9i5Lz3P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    "], {{0, 661}, {
    378, 0}}, {0, 1},
    ColorFunction->GrayLevel],
   BoxForm`ImageTag["Bit", ColorSpace -> Automatic, Interleaving -> None],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSizeRaw->{378, 661},
  PlotRange->{{0, 378}, {0, 661}}]], "Output",
 CellChangeTimes->{3.707142684948461*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"getCoordinates", "[", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"%204", ",", 
     RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}], ",", "cs"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7071320433108397`*^9, 3.707132054643849*^9}, {
  3.707132086112092*^9, 3.707132086205842*^9}, {3.7071321214226522`*^9, 
  3.707132143190974*^9}, {3.7071348338262377`*^9, 3.707134836885477*^9}, {
  3.707138548598804*^9, 3.707138549108622*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Function", "[", 
   RowBox[{"u", ",", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", 
          RowBox[{"Max", "[", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "&"}], ",", "u"}], "]"}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/", 
          RowBox[{"Max", "[", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "&"}], ",", "u"}], "]"}], 
           "]"}]}]}], "}"}], "&"}], ",", "u"}], "]"}]}], "]"}], "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Min", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "&"}], ",", "cs"}], "]"}], 
          "]"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"Min", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "&"}], ",", "cs"}], "]"}], 
          "]"}]}], ")"}]}], "}"}], "&"}], ",", "cs"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.7071333959343433`*^9, 3.707133434806424*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0034305317324185053`", ",", "0.8892045454545453`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.008576329331046262`", ",", "0.7755681818181817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.017152658662092615`", ",", "0.6505681818181819`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.027444253859348133`", ",", "0.5625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03773584905660374`", ",", "0.4772727272727271`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.0531732418524871`", ",", "0.39204545454545464`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.07032590051457971`", ",", "0.3096590909090909`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.09605488850771868`", ",", "0.23579545454545464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13379073756432242`", ",", "0.15909090909090903`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17152658662092615`", ",", "0.10795454545454541`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22469982847341335`", ",", "0.059659090909090856`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.27272727272727276`", ",", "0.02840909090909089`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33619210977701547`", ",", "0.011363636363636296`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.379073756432247`", ",", "0.005681818181818148`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.43567753001715265`", ",", "0.005681818181818148`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.4871355060034306`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5763293310463122`", ",", "0.005681818181818148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6672384219554032`", ",", "0.011363636363636296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7409948542024014`", ",", "0.011363636363636296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8336192109777016`", ",", "0.008522727272727222`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.005681818181818148`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7071334353944407`*^9, 3.707134053127605*^9, 
  3.707134298391951*^9, 3.707134417385387*^9, 3.7071349703499937`*^9, 
  3.7071352416465073`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"imc", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "4"}], "-", "0"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", "3.18"}], ")"}]}], "+", "3.18"}]}], "}"}], "&"}], 
    ",", "%80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707135251099154*^9, 3.707135290619143*^9}, {
  3.7071353253359337`*^9, 3.70713532853969*^9}, {3.707146740443059*^9, 
  3.707146745634281*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "6.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0321008291096803`", ",", "5.687556818181818`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0821944873463298`", ",", "5.367102272727273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1711449084427865`", ",", "5.014602272727273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.287588281421601`", ",", "4.76625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.415609264491991`", ",", "4.52590909090909`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6318978393463515`", ",", "4.285568181818182`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.911188845649264`", ",", "4.053238636363636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.422253287638191`", ",", "3.844943181818182`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4289641949268073`", ",", "3.6286363636363634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.85407348194971`", ",", "3.484431818181818`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.921352027222161`", ",", "3.3482386363636363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.328467394420665`", ",", "3.2601136363636365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22.11915027132229`", ",", "3.2120454545454544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32.831825113472824`", ",", "3.1960227272727275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55.2980886079746`", ",", "3.1960227272727275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88.82639240135532`", ",", "3.18`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"201.984165414173`", ",", "3.1960227272727275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"466.6096194697909`", ",", "3.2120454545454544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"920.4059484961032`", ",", "3.2120454545454544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2160.1148568300514`", ",", "3.204034090909091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000.`", ",", "3.1960227272727275`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7071352913933287`*^9, 3.7071353297327843`*^9, 
  3.7071467462094088`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rec", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "6"}], "-", "2"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", "7.5"}], "+", "1"}]}], "}"}], 
     "&"}], ",", "%74"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7071349817235327`*^9, 3.707134985440674*^9}, 
   3.7071350211168537`*^9, {3.707135073332666*^9, 3.707135075416498*^9}, {
   3.707135111297654*^9, 3.707135112363896*^9}, {3.7071467301739683`*^9, 
   3.707146733389946*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "3.1011131725417433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02385472260417489`", ",", "3.1567717996289426`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.04707267500520513`", ",", "3.2263450834879404`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.10052829794199501`", ",", "3.379406307977736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15649771798876694`", ",", "3.546382189239332`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2251141249582161`", ",", "3.7551020408163267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3039747630538719`", ",", "4.005565862708719`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3853118423113922`", ",", "4.269944341372913`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48075321451879804`", ",", "4.576066790352504`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5630825677259367`", ",", "4.965677179962894`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6491678143157994`", ",", "5.410946196660483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72512336513199`", ",", "6.064935064935064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7972634060309982`", ",", "6.607606679035249`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.822871096239495`", ",", "7.038961038961038`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8628330529182516`", ",", "7.762523191094619`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8905468064326361`", ",", "8.04081632653061`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9047357242349298`", ",", "8.5`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0430536235688863`", ",", "8.04081632653061`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0430536235688863`", ",", "7.595547309833025`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0596724043239243`", ",", "7.178107606679035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0596724043239243`", ",", "6.663265306122447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1111343926095618`", ",", "5.967532467532467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1650955836936334`", ",", "5.090909090909091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2216773489967918`", ",", "4.631725417439702`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3221522381964101`", ",", "3.9638218923933204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4536886375521851`", ",", "3.4768089053803335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7026339210778105`", ",", "2.892393320964749`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0582643131078235`", ",", "2.516697588126159`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.488175485151523`", ",", "2.224489795918367`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.055806554712694`", ",", "1.9879406307977736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.87347436844586`", ",", "1.8070500927643787`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.398404789576479`", ",", "1.6400742115027827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.405684692262442`", ",", "1.514842300556586`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.82243392072487`", ",", "1.4174397031539885`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.583631309236427`", ",", "1.3339517625231911`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29.763514416313193`", ",", "1.264378478664193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50.145138244622245`", ",", "1.2226345083487942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84.48380303483493`", ",", "1.1808905380333947`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127.42749857031347`", ",", "1.1391465677179962`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"218.10858934051024`", ",", "1.1113172541743972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"350.4470638041308`", ",", "1.083487940630798`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"563.0825677259372`", ",", "1.0695732838589984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"948.673359160775`", ",", "1.0417439703153994`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1453.688637552188`", ",", "1.0417439703153994`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2263.033982475103`", ",", "1.0139146567717996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3752.932120564008`", ",", "1.0139146567717996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.707135078648488*^9, 3.7071351132870493`*^9, 
  3.70714673633279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"imcp", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "2"}], "-", "0"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", "3.75"}], ")"}]}], "+", "3.75"}]}], "}"}], "&"}], 
    ",", "%69"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7071344250694933`*^9, 3.707134425150991*^9}, {
  3.707134485312392*^9, 3.7071344994070044`*^9}, {3.707146718570273*^9, 
  3.707146721736166*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "6.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0454991197371508`", ",", "5.6963190184049095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1428020598100326`", ",", "5.3788343558282214`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2631335639768386`", ",", "5.116564417177915`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.459658322174661`", ",", "4.881901840490799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7635054720471388`", ",", "4.674846625766872`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.17853354314351`", ",", "4.50920245398773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.751778838593952`", ",", "4.315950920245401`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5938136638046267`", ",", "4.150306748466259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.907058732088477`", ",", "4.026073619631904`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.626070290591008`", ",", "3.9294478527607377`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.947275729297553`", ",", "3.846625766871166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.353426613497215`", ",", "3.777607361963191`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.133532512038133`", ",", "3.7638036809815967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23.54944499727195`", ",", "3.75`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34.75864211669219`", ",", "3.75`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46.93508238746447`", ",", "3.7914110429447856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64.80286440412505`", ",", "3.819018404907977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85.57898864177889`", ",", "3.8604294478527628`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100.`", ",", "3.888036809815952`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.70713449964847*^9, 3.707146722318295*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recp", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "4"}], "-", "2"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", "7"}], "-", "1"}]}], "}"}], 
     "&"}], ",", "%65"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7071343244811*^9, 3.707134341188802*^9}, {
  3.707146709662251*^9, 3.707146713487245*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", 
     RowBox[{"-", "0.011605415860735269`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01681474463602205`", ",", "0.04255319148936154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02476039125671834`", ",", "0.09671179883945813`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.033745143904894276`", ",", "0.11025145067698294`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.04400047683237632`", ",", "0.16441005802707953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05489032450921558`", ",", "0.20502901353965153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07480826455225086`", ",", "0.27272727272727293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09647032852667373`", ",", "0.3133462282398449`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.12168417265658014`", ",", "0.43520309477756314`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15691998982916622`", ",", "0.5435203094777565`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.1872875910251495`", ",", "0.5976789168278533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2235320164766163`", ",", "0.7059961315280467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2667905658703925`", ",", "0.8820116054158604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31491930165836224`", ",", "1.030947775628626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35564803062231265`", ",", "1.1392649903288197`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3800422956365882`", ",", "1.2205029013539646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42919342601287785`", ",", "1.3829787234042548`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.47410042882466996`", ",", "1.5319148936170208`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.517947467923121`", ",", "1.7214700193423598`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5596276445319552`", ",", "1.883945841392649`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6046619009070435`", ",", "2.1141199226305605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6533201459593774`", ",", "2.3578336557059956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.69813204819826`", ",", "2.574468085106383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7378144878791827`", ",", "2.8046421663442933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7626985859023444`", ",", "3.0889748549323013`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7971877642515377`", ",", "3.37330754352031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.842500617960121`", ",", "3.711798839458414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8613389163705736`", ",", "4.185686653771761`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8903890941296726`", ",", "4.551257253384912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.900288603776457`", ",", "5.106382978723403`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.951461799888829`", ",", "6.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0055437254790278`", ",", "5.783365570599613`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0626997152890238`", ",", "5.295938104448743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0745150061012076`", ",", "4.605415860735009`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0985411419875584`", ",", "3.914893617021277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1355913841673642`", ",", "3.4816247582205033`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1738912112676774`", ",", "3.061895551257253`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2001393972842194`", ",", "2.7504835589941963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2683563762416226`", ",", "2.4932301740812375`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2967168016194608`", ",", "2.2765957446808507`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3404508682850949`", ",", "2.019342359767892`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.401065965676314`", ",", "1.7756286266924568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4483193923839142`", ",", "1.5725338491295942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4971665244489454`", ",", "1.423597678916828`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.564868293187734`", ",", "1.2611218568665379`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6356315313192127`", ",", "1.085106382978723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7869024337358286`", ",", "0.8549323017408121`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.952163581192219`", ",", "0.6247582205029016`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1327088573973203`", ",", "0.4216634429400383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.408533554564291`", ",", "0.17794970986460323`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.750272651775825`", ",", 
     RowBox[{"-", "0.02514506769825897`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2825132105489447`", ",", 
     RowBox[{"-", "0.21470019342359759`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.748258476597712`", ",", 
     RowBox[{"-", "0.363636363636364`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.727917263199683`", ",", 
     RowBox[{"-", "0.5261121856866542`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.769051843765988`", ",", 
     RowBox[{"-", "0.6750483558994197`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.357778314882864`", ",", 
     RowBox[{"-", "0.7969052224371378`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.5938471975166`", ",", 
     RowBox[{"-", "0.8646034816247582`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.101330809718023`", ",", 
     RowBox[{"-", "0.9187620889748549`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17.819698845363163`", ",", 
     RowBox[{"-", "0.9593810444874269`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26.531970625473996`", ",", 
     RowBox[{"-", "1.`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39.5037801356664`", ",", 
     RowBox[{"-", "0.9593810444874269`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62.16091619781416`", ",", 
     RowBox[{"-", "0.9323017408123786`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100.`", ",", 
     RowBox[{"-", "0.8916827852998066`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.707134341463913*^9, 3.7071467148927803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"imcs", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "2"}], "-", "0"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", "3.6"}], "-", "0"}]}], "}"}], 
     "&"}], ",", "%61"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707134058112874*^9, 3.707134065549708*^9}, {
  3.707134104808167*^9, 3.707134132424945*^9}, {3.707144882234424*^9, 
  3.707144886116644*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.022551593932963`", ",", "0.35867158671586763`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.034017395467186`", ",", "0.6907749077490773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.057336135889382`", ",", "0.9431734317343176`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0933039573656786`", ",", "1.182287822878228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1304953104492266`", ",", "1.4346863468634685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1820591937796516`", ",", "1.6605166051660527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2222697688400783`", ",", "1.8996309963099633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3214945466927475`", ",", "2.1387453874538735`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4287744665369069`", ",", "2.351291512915128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5796003289154916`", ",", "2.5505535055350568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8057540419310794`", ",", "2.723247232472326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.110839467464985`", ",", "2.842804428044279`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.413051472874482`", ",", "2.92250922509225`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9493998659495038`", ",", "2.9889298892988916`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9413195404033265`", ",", "3.0686346863468636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.888108266672803`", ",", "3.1084870848708492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.868351943515406`", ",", "3.148339483394835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.632475301872214`", ",", "3.1749077490774904`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.740879396830332`", ",", "3.2014760147601464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.85275683728415`", ",", "3.241328413284132`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28.683168133420104`", ",", "3.294464944649444`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38.32967253781594`", ",", "3.3741697416974152`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50.65245323524253`", ",", "3.427306273062727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66.19470400925594`", ",", "3.4937269372693724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84.59813224771631`", ",", "3.533579335793358`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100.`", ",", "3.5999999999999996`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.707567360713088*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recs", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "4"}], "-", "2"}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", "3.2"}], "-", "1"}]}], "}"}], 
     "&"}], ",", "%51"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707133597950066*^9, 3.707133611376775*^9}, {
  3.707133694226591*^9, 3.707133745830909*^9}, {3.7071339723313313`*^9, 
  3.70713397384092*^9}, {3.707135455328641*^9, 3.7071354614806433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", 
     RowBox[{"-", "1.`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01739340523618781`", ",", 
     RowBox[{"-", "0.9729957805907163`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.029919996504979764`", ",", 
     RowBox[{"-", "0.9189873417721529`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04456957178926736`", ",", 
     RowBox[{"-", "0.9189873417721529`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06144146161448632`", ",", 
     RowBox[{"-", "0.8784810126582284`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07838460410979081`", ",", 
     RowBox[{"-", "0.8379746835443038`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09673350477280443`", ",", 
     RowBox[{"-", "0.8109704641350222`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11420689062920002`", ",", 
     RowBox[{"-", "0.7569620253164548`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13188405982599954`", ",", 
     RowBox[{"-", "0.7434599156118139`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14896248995834394`", ",", 
     RowBox[{"-", "0.6894514767932485`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16640020084710572`", ",", 
     RowBox[{"-", "0.6624472573839668`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18794832582843235`", ",", 
     RowBox[{"-", "0.6084388185654015`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20763840890834576`", ",", 
     RowBox[{"-", "0.5949367088607607`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22939128967472444`", ",", 
     RowBox[{"-", "0.5409282700421933`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2648969287610528`", ",", 
     RowBox[{"-", "0.5004219409282706`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3093033440197597`", ",", 
     RowBox[{"-", "0.4329113924050625`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.345510729459222`", ",", 
     RowBox[{"-", "0.3518987341772154`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4079218072708368`", ",", 
     RowBox[{"-", "0.20337552742616216`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4978693427773334`", ",", 
     RowBox[{"-", "0.054852320675106814`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5749305477684455`", ",", "0.1206751054852302`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6493816315762113`", ",", "0.30970464135021003`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.7174129812567479`", ",", "0.4447257383966223`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7925715182710578`", ",", "0.6337552742616024`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8470023502073342`", ",", "0.8632911392405047`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8952061908580017`", ",", "1.052320675105482`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9357370945630163`", ",", "1.3223628691983111`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9781030550090609`", ",", "1.5789029535864976`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9889909276677222`", ",", "2.0514767932489413`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0223871552990256`", ",", "2.1729957805907145`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0569111061366812`", ",", "2.2`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1170610862750616`", ",", "2.13248945147679`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.180634268317218`", ",", "1.983966244725739`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.220501904784847`", ",", "1.8219409282700405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3043213867190053`", ",", "1.6734177215189856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3785517595949137`", ",", "1.4843881856540055`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5062068396282793`", ",", "1.2683544303797443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6096474622839119`", ",", "1.0658227848101252`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7393405236187809`", ",", "0.8902953586497884`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8794832582843226`", ",", "0.728270042194092`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.053525026457148`", ",", "0.5527426160337532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2436832122331665`", ",", "0.40421940928269984`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"2.5342307357913083`", ",", "0.215189873417722`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9590605099274945`", ",", "0.03966244725738299`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"3.3794510002247433`", ",", 
     RowBox[{"-", "0.13586497890295401`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9025291332002996`", ",", 
     RowBox[{"-", "0.24388185654008465`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.710607541983278`", ",", 
     RowBox[{"-", "0.39240506329114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.623413251903491`", ",", 
     RowBox[{"-", "0.4869198312236299`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.863386585340555`", ",", 
     RowBox[{"-", "0.6084388185654015`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.193350588635765`", ",", 
     RowBox[{"-", "0.6759493670886076`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.889909276677233`", ",", 
     RowBox[{"-", "0.7434599156118139`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.478254704700232`", ",", 
     RowBox[{"-", "0.8109704641350222`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.229733635477084`", ",", 
     RowBox[{"-", "0.8514767932489447`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20.53525026457146`", ",", 
     RowBox[{"-", "0.8919831223628693`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57.49305477684458`", ",", 
     RowBox[{"-", "0.8784810126582284`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89.5206190858002`", ",", 
     RowBox[{"-", "0.8514767932489447`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100.`", ",", 
     RowBox[{"-", "0.824472573839663`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.707567392615254*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFit", "[", 
  RowBox[{"imcs", ",", 
   RowBox[{"{", 
    RowBox[{"Im", "[", 
     RowBox[{"a", "+", 
      RowBox[{"b", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"d", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}]], "-", 
              SqrtBox["x"]}], "]"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"c", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
          "]"}]}], ")"}]}]}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g"}],
     "}"}], ",", "x", ",", 
   RowBox[{"MaxIterations", "\[Rule]", "10000"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707144766947361*^9, 3.707144770134942*^9}, {
   3.707144801928102*^9, 3.707144807160161*^9}, {3.707144899191072*^9, 
   3.707144900371923*^9}, {3.7071450119053164`*^9, 3.707145012015006*^9}, {
   3.707145049967473*^9, 3.707145121086022*^9}, {3.707567955262722*^9, 
   3.707567976070901*^9}, {3.707568006156187*^9, 3.707568052462618*^9}, {
   3.707568093658566*^9, 3.707568179114963*^9}, 3.707568214236109*^9, {
   3.7075682833494473`*^9, 3.707568299836779*^9}, {3.707568346661172*^9, 
   3.7075683988398933`*^9}, 3.707568429503482*^9, {3.7075684640901203`*^9, 
   3.707568487598984*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "1.`"}], ",", 
   RowBox[{"b", "\[Rule]", "1.5736787709545532`"}], ",", 
   RowBox[{"c", "\[Rule]", "0.9834060531523666`"}], ",", 
   RowBox[{"d", "\[Rule]", "0.11759625173087264`"}], ",", 
   RowBox[{"e", "\[Rule]", "0.11777147834149262`"}], ",", 
   RowBox[{"f", "\[Rule]", "1.`"}], ",", 
   RowBox[{"g", "\[Rule]", "1.`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7071450701921864`*^9, 3.707145122764456*^9}, {
   3.7075679571663723`*^9, 3.707567977446507*^9}, {3.707568014051506*^9, 
   3.707568053061219*^9}, 3.7075680985884666`*^9, {3.70756817116396*^9, 
   3.7075681796847363`*^9}, 3.707568214638126*^9, 3.707568300695499*^9, {
   3.707568350184073*^9, 3.707568399268198*^9}, 3.707568430165777*^9, {
   3.707568464708926*^9, 3.707568488156419*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"a", "+", 
      RowBox[{"b", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"d", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}]], "-", 
              SqrtBox["x"]}], "]"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"c", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
          "]"}]}], ")"}]}]}], "]"}], "/.", "%"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7071448202063417`*^9, 3.707144820383355*^9}, 
   3.7071449232284*^9, 3.707144990442329*^9, {3.707145058700161*^9, 
   3.707145118497219*^9}, {3.70756798975451*^9, 3.707568009456993*^9}, {
   3.7075682288625803`*^9, 3.7075682637060347`*^9}, {3.707568313256646*^9, 
   3.707568338599723*^9}, {3.707568412501625*^9, 3.7075684254021883`*^9}, {
   3.707568460009438*^9, 3.707568460095891*^9}, {3.707568491241167*^9, 
   3.707568492439825*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV0Xc81Y0XB3CuO9xhfUtmKt12PVHJeB7OCVeREZ5sokKU/evRlqQiI7Oy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.2302584059180331, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-0.2302584059180331, 4.835428591906125}, {
   0.0015183967790290444`, 3.5561345396946025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox["2", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox["20", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.0106352940962555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{
  3.7071448242197866`*^9, {3.7071449076264753`*^9, 3.707144937762122*^9}, 
   3.707144991019189*^9, {3.707145059240147*^9, 3.707145123487711*^9}, {
   3.707567990605961*^9, 3.7075680156635323`*^9}, 3.70756810504389*^9, 
   3.707568183225312*^9, {3.707568217505135*^9, 3.707568264397169*^9}, 
   3.707568321306096*^9, {3.707568413125886*^9, 3.707568493054146*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%", ",", "%206"}], "]"}]], "Input",
 CellChangeTimes->{{3.707141375123931*^9, 3.707141378779303*^9}, {
  3.7071449429853086`*^9, 3.70714494365448*^9}, {3.7075680224208097`*^9, 
  3.707568022881279*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV0Xc81Y0XB3CuO9xhfUtmKt12PVHJeB7OCVeREZ5sokKU/evRlqQiI7Oy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      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjQ7K33tYil+bZr9j757VlV+u2Ttu/pY1UWGhvfKB
rb8uSz2z/6w1m31u9xr7ixoVPFV67+xTwOq32Yd33l607NUne27PI+/i0/bb
rwfr/2YfmbDl6NaMo/YuxVJ3Kif+svfmLVK4teGkvfGLnRWPU/7Z//l1QMXp
+kX7CevWdKnJMDokgM27Zr9s5a43heeZHFYXpR70dbprL3h0+YyOdBYHi7QC
a++Xj+yFFYNvmJ5kdZgS9cNf4cVze89/VfYC+9gcytm3rXIxeGNfbOPQ4pPI
7pDqmjnT1u+j/ctZT4RCXrI7sIrxBO76+NVe9ObK8Ak9HA7hMzVufoj9Y68F
8s49DoefW1JPbGtgcLAXz59zRp/TwRJsH5PD/GsbOMzSOB32fJ4a2P6NxYFh
2qeS+XM4HaaD7Wd3EDUNnW77jtOh8GCU386bXA7XN9/IF4jmcjikqbOqXJvX
gfHT3C0+/7gclMDhw+9wqECxVz6b2+FkvyCf5VEBB8fzR6XVP3M7CG5q5805
IOgQlqdhd9SFx0EsdOvujdlCDmfAgMcBAJN6v3Y=
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.2302584059180331, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-0.2302584059180331, 4.835428591906125}, {
   0.0015183967790290444`, 3.5561345396946025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox["2", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox["20", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.0106352940962555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{
  3.707141378918625*^9, 3.7071414200766077`*^9, 3.707141524357061*^9, 
   3.707142124112625*^9, {3.707142207309372*^9, 3.7071422362210493`*^9}, 
   3.707142327158893*^9, 3.7071428032941313`*^9, {3.7071431139941463`*^9, 
   3.7071431540937443`*^9}, {3.707143299065076*^9, 3.707143471028943*^9}, {
   3.7071435334663363`*^9, 3.707143695813096*^9}, {3.707143739240097*^9, 
   3.707143776762253*^9}, 3.707143813991314*^9, {3.70714385255205*^9, 
   3.70714389148317*^9}, 3.707144162573563*^9, 3.707144249119048*^9, {
   3.707144287588832*^9, 3.707144315613667*^9}, {3.7071443646644382`*^9, 
   3.707144386901759*^9}, 3.707144452018278*^9, 3.707144556549005*^9, {
   3.707144602236417*^9, 3.7071447168710737`*^9}, 3.7071447519576674`*^9, 
   3.7071449442216787`*^9, 3.7071449932060738`*^9, {3.7071450623199463`*^9, 
   3.707145076149756*^9}, 3.707145135799255*^9, 3.707568023256629*^9, 
   3.707568106483221*^9, 3.7075681842316236`*^9, {3.707568219077066*^9, 
   3.707568265633133*^9}, 3.7075683224623938`*^9, {3.7075684143437443`*^9, 
   3.707568435909564*^9}, {3.707568468540609*^9, 3.707568494118471*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLinearPlot", "[", "imcs", "]"}]], "Input",
 CellChangeTimes->{{3.707132301942031*^9, 3.707132358879273*^9}, {
  3.7071324185131893`*^9, 3.707132427603614*^9}, {3.707132464918294*^9, 
  3.707132538867579*^9}, {3.707132724207258*^9, 3.707132738904154*^9}, {
  3.7071328061915627`*^9, 3.70713280715849*^9}, {3.707135416097061*^9, 
  3.707135417824788*^9}, {3.707135478047554*^9, 3.707135492779604*^9}, {
  3.7071448509806547`*^9, 3.7071448518592777`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjQ7K33tYil+bZr9j757VlV+u2Ttu/pY1UWGhvfKB
rb8uSz2z/6w1m31u9xr7ixoVPFV67+xTwOq32Yd33l607NUne27PI+/i0/bb
rwfr/2YfmbDl6NaMo/YuxVJ3Kif+svfmLVK4teGkvfGLnRWPU/7Z//l1QMXp
+kX7CevWdKnJMDokgM27Zr9s5a43heeZHFYXpR70dbprL3h0+YyOdBYHi7QC
a++Xj+yFFYNvmJ5kdZgS9cNf4cVze89/VfYC+9gcytm3rXIxeGNfbOPQ4pPI
7pDqmjnT1u+j/ctZT4RCXrI7sIrxBO76+NVe9ObK8Ak9HA7hMzVufoj9Y68F
8s49DoefW1JPbGtgcLAXz59zRp/TwRJsH5PD/GsbOMzSOB32fJ4a2P6NxYFh
2qeS+XM4HaaD7Wd3EDUNnW77jtOh8GCU386bXA7XN9/IF4jmcjikqbOqXJvX
gfHT3C0+/7gclMDhw+9wqECxVz6b2+FkvyCf5VEBB8fzR6XVP3M7CG5q5805
IOgQlqdhd9SFx0EsdOvujdlCDmfAgMcBAJN6v3Y=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.16939590853406716`, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-0.09594104554141858, 4.605170185988092}, {
    0, 3.5999999999999996`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{3.7071448524156446`*^9, 3.707144932963842*^9, 
  3.707567665067032*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFit", "[", 
  RowBox[{"recs", ",", 
   RowBox[{"{", 
    RowBox[{"Re", "[", 
     RowBox[{"a", "+", 
      RowBox[{"b", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"d", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}]], "-", 
              SqrtBox["x"]}], "]"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"c", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
          "]"}]}], ")"}]}]}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g"}],
     "}"}], ",", "x", ",", 
   RowBox[{"MaxIterations", "\[Rule]", "10000"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7071371072795897`*^9, 3.707137164673066*^9}, {
   3.7071372266209908`*^9, 3.707137267619562*^9}, {3.7071373107374287`*^9, 
   3.707137375663027*^9}, {3.7071374135969343`*^9, 3.707137512818592*^9}, {
   3.707137552670905*^9, 3.707137552836667*^9}, {3.707137634691164*^9, 
   3.707137645555067*^9}, {3.707137698669194*^9, 3.7071377367784433`*^9}, {
   3.707137777962932*^9, 3.7071378051638947`*^9}, {3.707138040855603*^9, 
   3.707138113112116*^9}, {3.707138145519588*^9, 3.707138217161384*^9}, {
   3.707139269116379*^9, 3.707139302073678*^9}, {3.7071393613805237`*^9, 
   3.707139366240603*^9}, 3.707139404771451*^9, {3.7071394646684237`*^9, 
   3.707139471159727*^9}, {3.707139525678793*^9, 3.707139554212799*^9}, {
   3.707139611716663*^9, 3.7071396205911827`*^9}, {3.707139654038186*^9, 
   3.7071397018545713`*^9}, {3.707139751129876*^9, 3.707139788676751*^9}, {
   3.70713982173092*^9, 3.707139840652158*^9}, {3.707140106814645*^9, 
   3.707140294432249*^9}, {3.7071403372254963`*^9, 3.707140356115705*^9}, {
   3.707140545326455*^9, 3.7071406519348707`*^9}, {3.707140706147365*^9, 
   3.7071407094124317`*^9}, {3.707140742745994*^9, 3.707140744489874*^9}, {
   3.707140818348382*^9, 3.707140836631031*^9}, {3.707141315464156*^9, 
   3.7071413239133873`*^9}, 3.7071413551117983`*^9, {3.707141397233632*^9, 
   3.707141407997334*^9}, {3.7071414483494987`*^9, 3.707141510194289*^9}, {
   3.707142087746455*^9, 3.7071421100118933`*^9}, {3.707142190455772*^9, 
   3.707142224921338*^9}, {3.707142309122451*^9, 3.707142337807109*^9}, {
   3.70714246436395*^9, 3.707142477097435*^9}, {3.707142522394453*^9, 
   3.707142530272249*^9}, 3.707142794550452*^9, {3.707143105075532*^9, 
   3.707143147923582*^9}, {3.7071432170576077`*^9, 3.707143229317812*^9}, {
   3.707143309429419*^9, 3.7071433283716784`*^9}, {3.707143359526812*^9, 
   3.707143435944253*^9}, {3.707143465965987*^9, 3.7071434661676397`*^9}, {
   3.7071435246906*^9, 3.707143689933178*^9}, {3.707143735451951*^9, 
   3.707143883870605*^9}, {3.707144114014071*^9, 3.707144130552647*^9}, {
   3.7071442140345592`*^9, 3.707144307939234*^9}, {3.707144347317369*^9, 
   3.707144379151161*^9}, {3.707144424028804*^9, 3.707144445422461*^9}, {
   3.707144484786503*^9, 3.707144512033546*^9}, {3.707144564274499*^9, 
   3.707144702746361*^9}, 3.707144744348811*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "2.4216841635697297`"}], ",", 
   RowBox[{"b", "\[Rule]", "1.4660399851592412`"}], ",", 
   RowBox[{"c", "\[Rule]", "0.9088352747229632`"}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"-", "0.021953883952999288`"}]}], ",", 
   RowBox[{"e", "\[Rule]", "0.04351770960232081`"}], ",", 
   RowBox[{"f", "\[Rule]", "1.`"}], ",", 
   RowBox[{"g", "\[Rule]", "1.`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7071394729429617`*^9, {3.707139529261785*^9, 3.707139554913911*^9}, 
   3.707139621054592*^9, {3.7071396546895647`*^9, 3.707139685377571*^9}, {
   3.707139752146837*^9, 3.7071397890917177`*^9}, {3.707139822123617*^9, 
   3.707139851775063*^9}, {3.7071402789843407`*^9, 3.7071402948478003`*^9}, 
   3.7071403568325357`*^9, 3.707140598196888*^9, 3.707140656627554*^9, {
   3.7071407181050253`*^9, 3.7071407460735617`*^9}, 3.7071408392809896`*^9, 
   3.7071413248918343`*^9, 3.707141362333996*^9, 3.707141408727811*^9, 
   3.707141449237297*^9, 3.707141510783986*^9, 3.707142112350075*^9, {
   3.707142191176248*^9, 3.707142225646018*^9}, {3.7071423195301332`*^9, 
   3.707142338271247*^9}, 3.707142478132613*^9, 3.707142532318688*^9, 
   3.707142795828817*^9, {3.707143105825305*^9, 3.707143148534362*^9}, 
   3.707143230752605*^9, {3.70714326582786*^9, 3.707143329073057*^9}, {
   3.707143360629437*^9, 3.707143466772478*^9}, {3.707143525855425*^9, 
   3.707143640801317*^9}, {3.707143671154272*^9, 3.707143690452839*^9}, {
   3.7071437362629747`*^9, 3.707143770187582*^9}, 3.707143810493986*^9, {
   3.707143849153948*^9, 3.70714388582642*^9}, 3.70714414096346*^9, 
   3.7071442417714977`*^9, 3.707144279289484*^9, 3.707144309782568*^9, {
   3.7071443580197287`*^9, 3.707144379594796*^9}, {3.70714442492197*^9, 
   3.707144446001878*^9}, {3.707144491639435*^9, 3.707144498189661*^9}, 
   3.7071445497969522`*^9, {3.707144582824772*^9, 3.7071447063827353`*^9}, 
   3.707144746749949*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Re", "[", 
   RowBox[{"a", "+", 
    RowBox[{"b", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}]], "-", 
            SqrtBox["x"]}], "]"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], "]"}]}],
       ")"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "2.4216841635697297`"}], ",", 
    RowBox[{"b", "\[Rule]", "1.4660399851592412`"}], ",", 
    RowBox[{"c", "\[Rule]", "0.9088352747229632`"}], ",", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"-", "0.021953883952999288`"}]}], ",", 
    RowBox[{"e", "\[Rule]", "0.04351770960232081`"}], ",", 
    RowBox[{"f", "\[Rule]", "1.`"}], ",", 
    RowBox[{"g", "\[Rule]", "1.`"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.707562497002995*^9, 3.7075625008261957`*^9}}],

Cell[BoxData[
 RowBox[{"2.4216841635697297`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.4660399851592412`", " ", 
   RowBox[{"Re", "[", 
    RowBox[{
     FractionBox["1", "x"], 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.04351770960232081`", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}]], "-", 
          SqrtBox["x"]}], "]"}]}], "-", 
       RowBox[{"0.021953883952999288`", " ", 
        RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.9088352747229632`", "\[VeryThinSpace]", "-", 
       RowBox[{"2", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], "]"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.7075625029747763`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Im", "[", 
   RowBox[{"a", "+", 
    RowBox[{"b", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          RowBox[{"Log", "[", "x", "]"}]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}]], "-", 
            SqrtBox["x"]}], "]"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"c", "-", 
         RowBox[{"2", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], "]"}]}],
       ")"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "1.`"}], ",", 
    RowBox[{"b", "\[Rule]", "1.5736787709545532`"}], ",", 
    RowBox[{"c", "\[Rule]", "0.9834060531523666`"}], ",", 
    RowBox[{"d", "\[Rule]", "0.11759625173087264`"}], ",", 
    RowBox[{"e", "\[Rule]", "0.11777147834149262`"}], ",", 
    RowBox[{"f", "\[Rule]", "1.`"}], ",", 
    RowBox[{"g", "\[Rule]", "1.`"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.707566402274428*^9, 3.7075664024783583`*^9}}],

Cell[BoxData[
 RowBox[{"1.5736787709545532`", " ", 
  RowBox[{"Im", "[", 
   RowBox[{
    FractionBox["1", "x"], 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"0.11777147834149262`", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}]], "-", 
         SqrtBox["x"]}], "]"}]}], "+", 
      RowBox[{"0.11759625173087264`", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.9834060531523666`", "\[VeryThinSpace]", "-", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], "]"}]}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.7075664039995127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.5736787709545532`", " ", 
      RowBox[{"Im", "[", 
       RowBox[{
        FractionBox["1", "x"], 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.11777147834149262`", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}]], "-", 
             SqrtBox["x"]}], "]"}]}], "+", 
          RowBox[{"0.11759625173087264`", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"0.9834060531523666`", "\[VeryThinSpace]", "-", 
          RowBox[{"2", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
         "]"}]}], "]"}]}], ",", 
     RowBox[{"2.5", "+", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "18"}], 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], "*", 
             RowBox[{"1", "/", "x"}]}], "-", 
            RowBox[{"I", " ", 
             RowBox[{"10", "^", 
              RowBox[{"-", "8"}]}]}]}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", "3"}], 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"1", "/", "x"}]}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"10", "^", 
             RowBox[{"-", "8"}]}]}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"10", "^", 
             RowBox[{"-", "8"}]}]}]}], "]"}]}]}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "100", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707566354125079*^9, 3.7075663794046507`*^9}, {
   3.7075664125317163`*^9, 3.707566509585071*^9}, 3.707566580520196*^9, {
   3.707566707783938*^9, 3.707566728083129*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVznk01AkAB3C1o2jn+O2Y0880Xet17JPabpav8Cw1Hba3ZAsV2dfQCOtK
tFJrHNPBjJZp3FcHUdGoZSwpWlSrXZtSCGGKUvaNyP72j+/7vs/7/vNduF/m
7j/byMhIQuX/Nil4WlshZUNqd6NsIoQO3HvXfSiQjXV2Y75bQumI0JvMLA5i
o3LuNV4O5YE1a+1Vh9mw/KotxTWMjjt3Uuuij7CRo9qWr/6JjvhBO51jBBvp
R7lRjpF0TC3PrX8cz8az5NLGtGN0jFb4Nxp+ZWMlLbDBLpGOjgavfZZ/sMG2
PqBXZNORVRLdOjPJBqOjUZd8g478YOuJ10vNkJKq5kru01Fq616l8zLDtXCP
FFEfHWe7NM6Qm2HsqKtYbqD+xnoEFtwyA2/Eqs6UzYCGVrRd9NoMV5rK12xZ
zkDxXvFsR5IDk8hJKd+BgbIa2laJhAN+y223T7sZyBjm+NNiOJjr0BcdcISB
+umaTQ9KOXAWns44nsjAEKe1+HgXB9rYqoXaXAbGP5m+fGbKRR47IPKgloGP
+spqsS0XZ/1mea7/kwGn2rcu4UFcDFi09V3XMyDb/0NxVBYX9e9sOjNpTJyf
t0qzr5WLr2fXWJTMZyL/5Cq/iY9c3P63N5i/nonLNE29zIqHouYA94qdTEwc
zOma9uGhvenKvDdSJhapWxs3KHhI0tfHxicwsfXxQWdPHQ+d42lSp2wmPHuW
K5eM8jDZJ2zzvMlEwYOEXGMRH1UPtaHGD5kYbXBzvr+ND+hXE70jTFgk2dz8
5hgf8Ztin5sYs+Cy6/zv6eV83NbHdO9bwELlrGS5UQ8fY4sbn+2wYWHm5xKx
kCXAsph5mvhdLLjNWS3hOQgQqM0++UrGQsTeAVedTIBQ5gL/VDkL/RnWn8Vd
EGDTjruXdXks7Pxr4LtF7QJY+g21LKtlIXvwbmjItAAGpfzT/b9ZGJnirChe
KcTIAV9F4TgLwv6UikRvIcrVTooncwgkXs18H5siRJPDBbdiMwIf4jjtu2uF
cN8YvufMQgJOi7SRPXohVL7BpuesCJy916yViM1B7DQUXLUlIHYPrm7bYY5B
+ZYTaW4ETpc5JEzFmqPojOxJigeBaWbcK2aFObg+Wwvy/QlINg+Sbc/N4WXp
/ag9hEC3Z//neQwSb5PNBbVxBIJCt6d52ZOw0XM2t6RSu+/LobogEt/fnPly
OJOAKETFOX2YhGipvHlJFoE9J76195aRINt8gnwodxVeTp8KJnHL88ONDsqd
w2H2G8NINBt+c6tTE3gUZqysjCZRNKONT9cQaEq0ROEvJKafjq2wzyNgnNl5
KCyRxN1ek3+iKDtdSlI6ykmEHg88dZ1yQ+ub4Z4kEi73uL3L8gno2NXK+QoS
k96jak4BgRq1y0hGOgnbqsoFw4UEDFcM3AAliZaIo4+WFBHYUHcJ61QkrLoV
CT6Uq3tYqo4MEnHd6UMdlK9bduKLLBK7TETVdcUExtcnSV9QjlJtkE5SXu1q
qypXkwi30IjXlhCokOaMSDQkXvi5yC9SHotx54mySVxkJNv1U7ZW0Bz0lF96
CN6LSwnIsqukt3JIqMtGS70ol139UZWUS+JcMuGrpPwfHJMVww==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV0H9czAccx/F+fe/nFvt2P/vudlbNLL8Ka/JjvfNjESdd2/oxhSyZpEsR
Pfo1ySpk0V0oV6aftLjLLorrlx/NnGRFluKmQl3yo0JK++6Pz+P9eD5e/30+
DY6Qh1iYmZnJ6Pt/WQX39ZowEvIZbPnMy1yg8WXn5i0kkhUmm/IGLmJMrHH7
cBItpU2t02j3zPnSTbWVRLO5yt+xnosrVw7UxEaSsPSwW/9ZLRe7H39duziG
xDMHVwV1kYtRxxN1rbtJaO3XZTDPcTGgCbn89iiJ3bcPXX9wkouWhoD1k2+Q
qPJrS2pL4iKnJNYwPkICbhXb7ddxcVLhNNw/xQZ7ejpKSHBRukCuqw2wQWp/
ithTwkVmu3op0mzQYWpu/HuUg5gE3y0F1TZ4mBTyR+E9DtRWRV6SfhtEs4UP
qUoOigOlFospHi7xEpZ3qTgor7JaKZPxsLOjfWAwioPsXl6IVRwPqz0HW3x9
OKgbq5p3q5SHZUNz3gTN5uApz1Cc1M7D/IWkX/lEDl69Z3d1sPk4vq1m2Os5
G+9M2krpAj6CdNXNrgY2luhfeOwI5+NF1pHea6fYiAj+oXhXDp9+c9CiknQ2
jnCc1esNfAj/HW+9FcrGyRTnH4ff8XGxO7NkhQcbZVbquogZAuju5uisHdgY
3pjfPrZWgIn5Mosd5mzY5Rouz80Q4Lxi4oGZRhZWtm5c6ldL9yc6ubOeBT+j
o9JhQABFWYxvynEWCm7tOUFIhJje8fJofDwLAw2eS/9aJUSwf5lAH8DCx+nz
zy+MF6LJVHR79TwWPL49Up91Rogbid6NU4UsaM33pZkZhSh8NOvdqUEmxn8u
kYoniPByJDk8roUJT8YsmcBdhJFvzohUGiZiAnuW10aIkDzqa2mRyUR3tpNl
4nERdGY+U8lIJrzv9PjYNYkgNbnu27yKibzH16K2jYlQZrjjyJ/BRN8ob2rx
TDHK9x4yZ3GZEHfv16QGiVHwiCeS9TKQevbYYMJ+MZLt08JcrjMwlMhr8teL
MW24fzC0mIEldhd2Gk1irLi3Vt+3l4HMxj8vyKS2OO+kv1i5gQGpXFF5c7Ut
6vZKXn/uzsDBcvc9owm20B/ujOydxMCYdeITa40t6h2ISUNjBGSLHlM3H9hi
o7TIWt5BoNOvm/vbhxTOqXe5+lwiEB7ldTjAjUJK/Xtl7jG6r+t6WhNOweuD
kNlzYwlItql4B7dSmO3o9GvxLgJrkpe5BUVQOGscMQlotxeWZY0qKHwhOVg0
FEOgrTfazTWaQnODVlyxncDtaEKpjaXA1veMT48kcDV1Mgp/oZDRanbDfhMB
4ljb5uhUCnfe66ccDiWw5HS6cnEaBbuauBQL2g2GZ73GdArRVq+/NoYQqCUr
lZ9kUKjI69GoNxCoyvXoy86i4MLQZovXEnj7+1t+qJKCSfnTYGoQgbk1p+Gi
ovBd9STvN4EEKo0TVC3ZdL96gHN3DYFzk9vwUQ6Fzs7g+KwAAq++Sg97SPu+
WPiPJe1ZyxeozuRS6Hp63SXKn4AmLL9PpqZwYZnzc28/As/j5AJJHoXAu49W
1vkScMqwcjfRrhhRljrRjsjThVXnUyjVejDyvydQfnaTKv0EhSnjb4In0P4P
+0UT9A==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.490040936037543, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{4.490040936037543, 7.0228845289326856`}, {2.6670215351331485`, 
   4.16560888386711}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox["200", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.0106352940962555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.707566361294825*^9, 3.707566379870716*^9}, {
   3.707566415330542*^9, 3.707566510665052*^9}, 3.707566581547304*^9, {
   3.7075667135238647`*^9, 3.70756672833794*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Im", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "18"}], 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", 
         RowBox[{"1", "/", "x"}]}], "-", 
        RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}], "^", "2"}]}], "-", 
    
    RowBox[{
     RowBox[{"2", "/", "3"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", 
        RowBox[{"1", "/", "x"}]}], "-", 
       RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"1", "/", "x"}], "-", 
       RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"x", "\[Rule]", "100"}]}]], "Input",
 CellChangeTimes->{{3.7075666521825647`*^9, 3.707566653863647*^9}, {
  3.707566684642662*^9, 3.707566695528122*^9}}],

Cell[BoxData["0.9707954752572054`"], "Output",
 CellChangeTimes->{
  3.707566654288011*^9, {3.7075666882121277`*^9, 3.7075666962083893`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2.4216841635697297`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.4660399851592412`", " ", 
       RowBox[{"Re", "[", 
        RowBox[{
         FractionBox["1", "x"], 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.04351770960232081`", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}]], "-", 
              SqrtBox["x"]}], "]"}]}], "-", 
           RowBox[{"0.021953883952999288`", " ", 
            RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"0.9088352747229632`", "\[VeryThinSpace]", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
          "]"}]}], "]"}]}]}], ",", 
     RowBox[{"6.5", "+", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "18"}], 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], "*", 
             RowBox[{"1", "/", "x"}]}], "+", 
            RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}], "^", "2"}]}], 
        "-", 
        RowBox[{
         RowBox[{"2", "/", "3"}], 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"1", "/", "x"}]}], "+", 
           RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "+", 
           RowBox[{"I", " ", "0.0000000000000001"}]}], "]"}]}]}], "]"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "100", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707562576823659*^9, 3.707562589152224*^9}, {
   3.707562624827867*^9, 3.70756267135382*^9}, {3.7075627292035427`*^9, 
   3.707562762915964*^9}, {3.7075628631827917`*^9, 3.70756286966751*^9}, {
   3.707562977596558*^9, 3.707562993604327*^9}, {3.7075630751349897`*^9, 
   3.707563104111843*^9}, 3.707563359424913*^9, {3.7075634306632347`*^9, 
   3.7075634315271378`*^9}, {3.707565374181428*^9, 3.707565440765066*^9}, {
   3.7075655749134407`*^9, 3.707565584707934*^9}, {3.707565751704755*^9, 
   3.707565754669702*^9}, {3.70756592033471*^9, 3.707565990820519*^9}, {
   3.70756602924936*^9, 3.707566034219544*^9}, {3.707566086488707*^9, 
   3.707566185735321*^9}, {3.7075662639328136`*^9, 3.707566275448901*^9}, {
   3.7075665313798637`*^9, 3.707566557085642*^9}, {3.707566590414487*^9, 
   3.7075666115095377`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVz2s01HkYB3AJEdVpzGD8E2tRh7O7OF20O9YjLNomUdtapJB2Ty4j2Wwu
k5RDmsZWY6aYhnKbSjKdSpfDM4zKnoj20Grp8mPuQ1hls9h29sVznvM53+f7
4vkkkROVbGpiYsI2zv/bsna4TZZCg27PsrWzhQaErr9eHUilQVxpVXC80dlj
lh8/TaPBpK3rDsUxA6rXrQ8QptMg73px6OkCAz58eBpzDtIgI9eR78I1YKHm
a3lQNg3MNpwSBB8x4LznpfaBQhqE8dWiQo4BJ2TJnbMXaGDznrvoj1gD9iti
Ejy6aTC8qXpbgbcBK6U5PR//ocEYPzxp4xID1mR4z4yvtQW328v4pq/0eIUV
dUceYwtvxq1bi5v1eGZIEgInbSHugXwqsUiP2dzvU2sf2ILNyziZ5js9Sszq
I5zGbWGQXb1a5KHHht3OpkEUHehKafzwrA6b7pttZbPp4H33bW5rlw5Fenqy
WR4d+m/lnt1ZocP2hftf9l2hw+CMeGRXqg519J6GgiE6uO3Pj9Bt0uH0v1bK
l1YM6M6qa0lcqsO5sZstziwG1B6+SCU812Jw21To4TQGjM3XMf68rEVOYmzD
kUoGOEzKvknO1OL5pT6ShB4G8NRr/FL9tVhT5LNvZo4B62JT3SuttdhoJmnn
fG4Hgn61j/+ABmf2Vw8t7LGD7e4+m/OrNOgq7un049tBFm/J4SVpGtw6sD8k
Wm4H83hBtrBeg9HEs9xtwg78qpibI0w1WNt34pK5kz3EKWpiE3rVOKHYEvJk
mz2I9+xJeiFS46rSr+7659tD35Z1ykdJagzdeb5DcMMeBL3CArqXGm8uOnXS
hNgDK7lu2nNahR+PSZ2ZKxzArbVjtKdNhVssfNl2gQ5QcMfZvbtIhdm71eFy
jtGRH7ITt6tQJfJefPSiA0hXtpBBSoWRz9U7XHsdwCZoX379iBKrNI8PZS44
gEnci06n60o0zNO9Gr5gglt7fYQ2U4lMFU9WEs8E7e2O5mSWEkuaK95xeUwI
+/nb130WSnx/lN77QxsTeNZyV173KAa73vuFjDFBzA7xsBSO4pmu3+6xnR2h
UXLZ+1nMKDpHZbQ83e4IghoFl+cyimVNgSfmuY4grqnvoutHcGH5Ue1ymSM0
X91YoWkaQfZmDfX0tSMoWTn809kj+CpaZX15GQWpGeMuvoEjmHYo4lxMAAX9
T57RnS2M+V6lDtMoeMfwKtQ+JeiUKaSXpRs9YNo11UMw7nhYQDyHgowGP5u5
boJDdY2C+QwK9j5qLVv2hOCgPitgUxYFv5qzjvs+Jvh7lnn5zRwKgq0iV+Uh
wUclHlBXbLx3CGcubyZoXjF4IKuEAr9zBV72NwgGXystDzpJgTjJheXSRFDR
81ZPSinolFZG+zYSlNNaylfzKZicK+HukhK8Lw41iAQUKKOKuZJqgrPXZxk/
llMQtvpgdkMVQT+8BhuEFNy92pXeLCHYQlYI+0XGvlQR3SEmeMtjEFZWUrDK
cpKpPk9wemNpyhujP1A7LCZEBH3DWcIbYuO/7mum/hYSlKVUG9gSY3+xa4dV
OcHJvCg7pyoKGnPDpTQBQW++WeCY0R8KR3nUOYKcqjspD6opsPSf4LidJdjU
/JOw9BIFw+7pkZ+dIfgffNtzpQ==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVjns01Akcxb2mvOP3m6dfclLHSqdSp5DIt1RKRrJOTZRFlOPR2HKSSI+1
dpoVCcOiiVVhlaJONtb8vnrIqim12bU7beU1MUZUKMyYnf3jnnvuOZ9z710Y
JQyOMTIwMODr9b+bXn4lq48nAFyuvU0Z7aWh/ePruAQCbLqP+sNUL52iNtUt
SiTAY7/hC1PjPlq5eo2P5BAB5213eZaw++iHD8/Rx78lIOipVijz7qPPvFuP
vikEcNu3CC2z+2iNS0Vr1xk9/5usRebcT4/WxzyY+omApJotJelRA/TL+6GR
Tk/0e7UPFQLLQbq0+rhcN02A8xKddFasoiuTXCdHnEk4VTunbXJWTdd4Bd/B
UBIEqeYVnr+M0nkK6WY4S8Kgd5N4mPmBTsnYnXC5mYTqW1N7c5M+0lKTqzvs
R0go3yO6+L7tE121z8HIl2JCQKRjKMydoOuaTAL4fCa0x00Tlfsn6SIVM8Yk
nQmxx1o6/6n5TLdqmzw7a5jgPJNjna/6Qg8x5VWnFEwIEshXS/ym6U+zZv3/
mrEAhzKZbjkz9Iy6odHBiwXlqrpjQR809CbZB7+jiSzwCAvK1gbO0sKosKrU
UhaIStPqrSQ6uth8pTRSzoIQZWPHULoBVn6/MnpyhgXctLgC4SJDvGYibRUu
Z8OTwxZfxXYb4uSBcoX2GzbcXMRXSsVG6Fgmf+CRwwabJeGisJXGGNB1YLMA
2fCWc7ChWmmMgh6XwsWjbKi+sEKbcN4EL3dmVjDsOVC8JnVspzsDR+/7b34c
yAHX962H+tUMnC9e96v3CQ5E69IUzyVz0C+k+F7BDQ68utVcm7ljLjYY/njW
oEfPu6+BSIYp6k5XO/DmcSGBld+bdsMU/ees4rM3cOFUUd6F1FgzTNmn3IZC
LnCFg8VXWeY4UORqfPIiF9rNI8ff0Oa480/l147PuJA5dmE7L9UCL717dOSw
lgvJjksVMU6WOKxhLq1awQOPZ7plHb2WyBvIrheF80AdUzu2Kt8KRTdLxjOy
eZCwLGSiDKxx4iTz2R4ZDzrDXOXrtNa4yfHusR41D/ZO6LruXZ+Hee2/3+U7
2EFAZZb/YzcbdAhOanwaZAeCAFWoZ6EN5tZtyNRk2EFClptV7ogNaq1PDlrX
20G2xmmymG+L/I3vqKdv7GDx6umFp6ts8bVgwOJnKwos5VJ8o7PFxCM78kN9
KLDuiieNIgh8HdE/RCdS4DT+V/74XQLtD0uYuYco2Npe1pLVTODe77b6hAsp
KH9kpua2EKi4cq1Ak0SB0u/VLm8ksFuV7LM2mYIngfujs9oIfJHMKGw4ru8/
OhXO+4PANpETXPmBggiXLS82qglklHTHJYso6Iy2yesaIXBTrbjQ9ywFyR1n
QmJHCbwvf6/qEVMQwokYOveRQCQaCxfkUJDUqPH/+wuBTWV+w0UFFNjZykaS
GCROXZ9iHSykoGHW/LPxXBI96Fpwk1CQzjFgFJmS2NgzT/KyiILqjt7lLRYk
3nbqBttS/R93cZMZQeInd3H8W30WZ3CHykgSV23zktwoo2BwLHC+K4vE+vjy
Yb6UAq/dt8/v4pI4lh7Mtr9Egev2vudDPBJdc0w2qPVZENfEOUGRKLx0J765
XP/n9tooG3sS627GSsQVFKx3iayvXEDifxA7ShU=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.490040936037543, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{4.490040936037543, 
   7.0228845289326856`}, {-4.779921313815576, -0.5489718046603076}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox["200", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.0106352940962555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.707562755529602*^9, 3.7075627633733807`*^9}, 
   3.707562871740058*^9, {3.707562980351118*^9, 3.7075629940824127`*^9}, {
   3.70756307729918*^9, 3.707563105246333*^9}, 3.707563360093009*^9, {
   3.7075653848135347`*^9, 3.707565441324058*^9}, {3.707565576257613*^9, 
   3.70756558522365*^9}, 3.707565755338676*^9, {3.707565925735461*^9, 
   3.707565991381577*^9}, {3.7075660303083143`*^9, 3.707566034764896*^9}, {
   3.707566094278243*^9, 3.707566186761919*^9}, {3.707566266193013*^9, 
   3.7075662762924957`*^9}, {3.7075665365875072`*^9, 3.70756655754957*^9}, {
   3.707566591176244*^9, 3.707566612104417*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"a", "+", 
      RowBox[{"b", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "x"}]], "/", "x"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"d", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}]], "-", 
              SqrtBox["x"]}], "]"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"c", "-", 
           RowBox[{"2", " ", "x"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}]}], 
          "]"}]}], ")"}]}]}], "]"}], "/.", "%"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", ".01", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.707137168373596*^9, 3.7071372124397907`*^9}, {
   3.707137353155301*^9, 3.707137388602907*^9}, {3.707137429000749*^9, 
   3.707137445544156*^9}, {3.707137481345005*^9, 3.707137481443684*^9}, {
   3.707137556968711*^9, 3.707137557674917*^9}, {3.707137592469838*^9, 
   3.7071376081800947`*^9}, 3.707137653656385*^9, 3.707137748387442*^9, {
   3.707137796391296*^9, 3.707137808230405*^9}, {3.7071380010627527`*^9, 
   3.707138061742489*^9}, {3.707138101435813*^9, 3.707138223001704*^9}, 
   3.707139374420251*^9, 3.707139488877268*^9, 3.70713953921097*^9, {
   3.70713962917845*^9, 3.707139696847336*^9}, {3.707139756890644*^9, 
   3.7071398171895313`*^9}, {3.707139848434369*^9, 3.7071398498319693`*^9}, 
   3.7071403042380543`*^9, 3.707140366145482*^9, 3.7071406709614487`*^9, {
   3.707140731099193*^9, 3.707140752533101*^9}, 3.707140850120075*^9, 
   3.707141333188236*^9, 3.7071413693995523`*^9, 3.707141415991796*^9, 
   3.707141456875505*^9, 3.7071415207738333`*^9, 3.7071421197196627`*^9, 
   3.70714220030414*^9, 3.70714223339146*^9, {3.707142322484598*^9, 
   3.7071423413363943`*^9}, 3.70714248633536*^9, 3.707142535827857*^9, {
   3.707142777417943*^9, 3.707142792820475*^9}, {3.7071431103541183`*^9, 
   3.707143151018277*^9}, {3.707143233437839*^9, 3.707143469162603*^9}, {
   3.7071435306210003`*^9, 3.707143693963009*^9}, {3.707143727712397*^9, 
   3.707143772149746*^9}, 3.7071438074192038`*^9, {3.7071438458952627`*^9, 
   3.707143889469008*^9}, 3.707144158243621*^9, 3.707144247195642*^9, {
   3.707144285178688*^9, 3.707144313814384*^9}, {3.707144363098803*^9, 
   3.707144385483128*^9}, 3.707144450215446*^9, 3.707144554495783*^9, {
   3.7071445876150513`*^9, 3.7071447136497307`*^9}, 3.70714475031566*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwl2Xk8VN/7APAxdjPWKFvIlmxJkuTjHpEooSwhRYVUSFJJQkSWlL1EkhBC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-5.065686997824157, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-5.065686997824157, 5.065686997824158}, {-1.01689754879407, 
   2.406425224673821}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.707137213895526*^9, 3.707137269192862*^9}, 
   3.707137355742898*^9, 3.707137389045541*^9, {3.707137431137068*^9, 
   3.707137454425641*^9}, 3.707137558163558*^9, 3.7071376149209023`*^9, 
   3.707137654494794*^9, 3.707137749184458*^9, {3.707137797063506*^9, 
   3.707137808639001*^9}, 3.7071380149981823`*^9, {3.7071380450977573`*^9, 
   3.707138069605322*^9}, {3.707138102258875*^9, 3.707138120388905*^9}, {
   3.707138150888426*^9, 3.70713822374886*^9}, 3.707139375058854*^9, 
   3.707139489622409*^9, 3.70713953971515*^9, {3.707139629761758*^9, 
   3.707139690842659*^9}, {3.7071397575725517`*^9, 3.707139852916416*^9}, 
   3.707140304876528*^9, 3.707140367416409*^9, 3.707140671789152*^9, {
   3.707140736073962*^9, 3.7071407530434027`*^9}, 3.7071408509306307`*^9, 
   3.707141333587162*^9, 3.707141369954714*^9, 3.707141416690386*^9, 
   3.707141457266206*^9, 3.707141521335569*^9, 3.7071421214920464`*^9, 
   3.707142203675872*^9, 3.7071422338298807`*^9, {3.70714232524899*^9, 
   3.707142342295492*^9}, 3.707142487083158*^9, 3.707142536628937*^9, 
   3.707142797299567*^9, {3.707143111716187*^9, 3.70714315176053*^9}, {
   3.707143241657608*^9, 3.707143469826787*^9}, {3.7071435316624813`*^9, 
   3.70714369441571*^9}, {3.707143730656184*^9, 3.707143773881823*^9}, {
   3.7071438085515423`*^9, 3.7071438123506002`*^9}, {3.707143850160593*^9, 
   3.7071438903636208`*^9}, 3.707144160765465*^9, 3.707144247836491*^9, {
   3.707144285778595*^9, 3.7071443144298773`*^9}, {3.707144363552557*^9, 
   3.7071443858299503`*^9}, 3.707144450767046*^9, 3.7071445552161016`*^9, {
   3.707144588035295*^9, 3.707144714675291*^9}, 3.707144751024473*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%", ",", "%88"}], "]"}]], "Input",
 CellChangeTimes->{{3.707141375123931*^9, 3.707141378779303*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwl2Xk8VN/7APAxdjPWKFvIlmxJkuTjHpEooSwhRYVUSFJJQkSWlL1EkhBC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      "]]}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9Uw0slHEYf0/Ste6Sr2tG7WqSrKRSYuV5peVC+lZNH7pY0g2zDlvruyMs
aW1XJHFp5WPjlDqle17rSC7VRW3ycYnzecRJ53QR76Vne/bfs+e/3+/5+D1L
+DF7IswIgtg45dOv3f7yl9LT1hRB2xDmppTEdXssoIIt7Vm1S3+gKFTh22XN
othugU4HIwfQ3tBZIfvO/B8PlDo899ltQc2rjt1w1VGLjCuRXolHzSnmYTGv
9GMf3tPNSS4vMaMiT5fsSxzpRV1bVLoklEGZp7YLmF49eJ/mI6gnVoNxgrpu
3KcpOslMmMAwd26a0bILXwu/1mRKjUiB123FWg02+i/f3iAfx+ij04AdKBF7
iiqdDbi4K6FcNrcDozX+VQ/T9fjCvLCet7Md67xVKat9R7H27gf1mVnf8J0q
UXi8RocuVx2NqqfN6M1/1KgjhnHLt7Ktl0Vf/vFp0d36+q31zDocpPvrQjJd
FZ9lV4z5oW68Pc/aketwcWdGpxxyJ29kpuY1o6P7pah1nxoAab7PmC9OGubH
t0Brv9PPx1X1OKG2carw74RaOl+Nd1p9Xtnm9oOtgcPuC6lEToW/R/CXIdhF
1yPFaEGdPsJlFESr1LGDRWIUn9grX+1nANHK6TgJH8/fVCg4RZCPTHk41Xo/
O5DPIP1ovGLIypw2Bjk0RuODi9+KvBBLBvmPHzJib08hTgLf5reP4NJbSM35
nlzk/Ac20fwqkF1bXrC7ZhxO+AZwPqY1At/nQgOb0sMb1uUy5YavID/bMcst
8CdE0PtqA57Qd002exgKTPOBgPfLpEHntFCgSDrMXdMJu1wrDcYd3RBeKHHN
seiGMfYxnlVpO3Ay5GMOLb2gUKjsXrY1gYae1wC4eB4/fyBNCSO0XoaBWPik
QxKcD5uVkz3U2REIK0pmWYRXYbMwnuv5dhSGyn8FiDw/4A/7M0rWuzHglZ3k
ui5qwjx6P79Bt02mlK5QI5Mfs0SmmoAZ/agfVOuzGghygWzlzbA8DWqFW+tn
7zcjZ/Roqt+cnNGviW82ebAxZUsQ9GPx5JFth1YxydDN4VOK1aLEdD/kzD2s
NVy0CRm3+v+fY7o3UjbVjS2/D/8CQZHSJA==
       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-5.065686997824157, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-5.065686997824157, 5.065686997824158}, {-1.01689754879407, 
   2.406425224673821}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.313220387090301, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{
  3.707141378918625*^9, 3.7071414200766077`*^9, 3.707141524357061*^9, 
   3.707142124112625*^9, {3.707142207309372*^9, 3.7071422362210493`*^9}, 
   3.707142327158893*^9, 3.7071428032941313`*^9, {3.7071431139941463`*^9, 
   3.7071431540937443`*^9}, {3.707143299065076*^9, 3.707143471028943*^9}, {
   3.7071435334663363`*^9, 3.707143695813096*^9}, {3.707143739240097*^9, 
   3.707143776762253*^9}, 3.707143813991314*^9, {3.70714385255205*^9, 
   3.70714389148317*^9}, 3.707144162573563*^9, 3.707144249119048*^9, {
   3.707144287588832*^9, 3.707144315613667*^9}, {3.7071443646644382`*^9, 
   3.707144386901759*^9}, 3.707144452018278*^9, 3.707144556549005*^9, {
   3.707144602236417*^9, 3.7071447168710737`*^9}, 3.7071447519576674`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLinearPlot", "[", "recs", "]"}]], "Input",
 CellChangeTimes->{{3.707132301942031*^9, 3.707132358879273*^9}, {
  3.7071324185131893`*^9, 3.707132427603614*^9}, {3.707132464918294*^9, 
  3.707132538867579*^9}, {3.707132724207258*^9, 3.707132738904154*^9}, {
  3.7071328061915627`*^9, 3.70713280715849*^9}, {3.707135416097061*^9, 
  3.707135417824788*^9}, {3.707135478047554*^9, 3.707135492779604*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9Uw0slHEYf0/Ste6Sr2tG7WqSrKRSYuV5peVC+lZNH7pY0g2zDlvruyMs
aW1XJHFp5WPjlDqle17rSC7VRW3ycYnzecRJ53QR76Vne/bfs+e/3+/5+D1L
+DF7IswIgtg45dOv3f7yl9LT1hRB2xDmppTEdXssoIIt7Vm1S3+gKFTh22XN
othugU4HIwfQ3tBZIfvO/B8PlDo899ltQc2rjt1w1VGLjCuRXolHzSnmYTGv
9GMf3tPNSS4vMaMiT5fsSxzpRV1bVLoklEGZp7YLmF49eJ/mI6gnVoNxgrpu
3KcpOslMmMAwd26a0bILXwu/1mRKjUiB123FWg02+i/f3iAfx+ij04AdKBF7
iiqdDbi4K6FcNrcDozX+VQ/T9fjCvLCet7Md67xVKat9R7H27gf1mVnf8J0q
UXi8RocuVx2NqqfN6M1/1KgjhnHLt7Ktl0Vf/vFp0d36+q31zDocpPvrQjJd
FZ9lV4z5oW68Pc/aketwcWdGpxxyJ29kpuY1o6P7pah1nxoAab7PmC9OGubH
t0Brv9PPx1X1OKG2carw74RaOl+Nd1p9Xtnm9oOtgcPuC6lEToW/R/CXIdhF
1yPFaEGdPsJlFESr1LGDRWIUn9grX+1nANHK6TgJH8/fVCg4RZCPTHk41Xo/
O5DPIP1ovGLIypw2Bjk0RuODi9+KvBBLBvmPHzJib08hTgLf5reP4NJbSM35
nlzk/Ac20fwqkF1bXrC7ZhxO+AZwPqY1At/nQgOb0sMb1uUy5YavID/bMcst
8CdE0PtqA57Qd002exgKTPOBgPfLpEHntFCgSDrMXdMJu1wrDcYd3RBeKHHN
seiGMfYxnlVpO3Ay5GMOLb2gUKjsXrY1gYae1wC4eB4/fyBNCSO0XoaBWPik
QxKcD5uVkz3U2REIK0pmWYRXYbMwnuv5dhSGyn8FiDw/4A/7M0rWuzHglZ3k
ui5qwjx6P79Bt02mlK5QI5Mfs0SmmoAZ/agfVOuzGghygWzlzbA8DWqFW+tn
7zcjZ/Roqt+cnNGviW82ebAxZUsQ9GPx5JFth1YxydDN4VOK1aLEdD/kzD2s
NVy0CRm3+v+fY7o3UjbVjS2/D/8CQZHSJA==
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.9439620030562255`, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-4.797052277070929, 4.605170185988092}, {-1., 2.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{
  3.7071323055746803`*^9, 3.707132427966927*^9, {3.707132477924932*^9, 
   3.7071325396621428`*^9}, {3.707132724668339*^9, 3.7071327393524313`*^9}, 
   3.707132807498904*^9, 3.7071330357052603`*^9, 3.707133107443822*^9, 
   3.7071333233526773`*^9, 3.7071334395160637`*^9, 3.7071337234359283`*^9, 
   3.707133790584859*^9, 3.707134137970962*^9, 3.707134345840191*^9, 
   3.707134504108287*^9, 3.7071350843123503`*^9, 3.707135117538159*^9, 
   3.707135339232747*^9, 3.7071354182359543`*^9, {3.707135473553396*^9, 
   3.707135493245557*^9}}]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{419, Automatic}, {Automatic, 26}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 171, 3, 32, "Input"],
Cell[754, 27, 121, 1, 32, "Output"]
}, Open  ]],
Cell[890, 31, 1022, 28, 143, "Input"],
Cell[CellGroupData[{
Cell[1937, 63, 267, 5, 32, "Input"],
Cell[2207, 70, 7456, 127, 676, "Output"]
}, Open  ]],
Cell[9678, 200, 462, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[10165, 214, 1786, 57, 143, "Input"],
Cell[11954, 273, 2303, 57, 187, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14294, 335, 737, 23, 32, "Input"],
Cell[15034, 360, 2146, 49, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17217, 414, 752, 22, 32, "Input"],
Cell[17972, 438, 4519, 100, 341, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22528, 543, 741, 23, 32, "Input"],
Cell[23272, 568, 1918, 43, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25227, 616, 620, 20, 32, "Input"],
Cell[25850, 638, 6349, 149, 473, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32236, 792, 673, 21, 32, "Input"],
Cell[32912, 815, 2592, 57, 187, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35541, 877, 722, 21, 32, "Input"],
Cell[36266, 900, 6040, 150, 429, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42343, 1055, 1880, 48, 197, "Input"],
Cell[44226, 1105, 824, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45087, 1125, 1666, 45, 197, "Input"],
Cell[46756, 1172, 15250, 352, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62043, 1529, 250, 5, 32, "Input"],
Cell[62296, 1536, 16757, 375, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79090, 1916, 483, 7, 32, "Input"],
Cell[79576, 1925, 9547, 241, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89160, 2171, 3610, 71, 197, "Input"],
Cell[92773, 2244, 1961, 32, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94771, 2281, 1464, 44, 176, "Input"],
Cell[96238, 2327, 1059, 32, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97334, 2364, 1426, 43, 176, "Input"],
Cell[98763, 2409, 968, 31, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99768, 2445, 2415, 71, 290, "Input"],
Cell[102186, 2518, 10603, 242, 229, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112826, 2765, 938, 30, 77, "Input"],
Cell[113767, 2797, 141, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113945, 2804, 3028, 77, 333, "Input"],
Cell[116976, 2883, 11118, 249, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128131, 3137, 2955, 62, 197, "Input"],
Cell[131089, 3201, 29252, 646, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160378, 3852, 148, 3, 32, "Input"],
Cell[160529, 3857, 29651, 656, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190217, 4518, 430, 6, 32, "Input"],
Cell[190650, 4526, 19066, 476, 217, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

